Modeling multi-legged robot locomotion with slipping and its experimental validation

Multi-legged robots with six or more legs are not in common use, despite designs with superior stability, maneuverability, and a low number of actuators being available for over 20 years. This may be in part due to the difficulty in modeling multi-legged motion with slipping and producing reliable predictions of body velocity. Here we present a detailed measurement of the foot contact forces in a hexapedal robot with multiple sliding contacts, and provide an algorithm for predicting these contact forces and the body velocity. The algorithm relies on the recently published observation that even while slipping, multi-legged robots are principally kinematic, and employ a friction law ansatz that allows us to compute the shape-change to body-velocity connection and the foot contact forces. This results in the ability to simulate motion plans for a large number of potentially slipping legs. In homogeneous environments, this can run in (parallel) logarithmic time of the planning horizon

==> build.sh <==
#!/bin/bash
BDIR=./build
OUTD=./outbox
SRC=main


if [ -d $BDIR ]; then
  rm -rf $BDIR
fi

# Copy source files
mkdir -p $BDIR
cp -rv *.tex *.cls *.bib *.bst *.sty *.eps $BDIR
# Copy figure files
mkdir -p $BDIR/figures
cp -rv figures/{*.png,*.pdf,*.jpg,*eps}  $BDIR/figures

pushd $BDIR
date +%F-%H%M%S > tag
LBL=`cat tag`
pdflatex -interaction=nonstopmode $SRC
makeindex $SRC.nlo -s nomencl.ist -o $SRC.nls
for AUX in *.aux; do
  bibtex $AUX
done
pdflatex -interaction=nonstopmode $SRC
pdflatex -interaction=nonstopmode $SRC
popd

# if [ -f $BDIR/$LBL-ER-* ]; then
#     echo pdflatex returned an error
# else
if [[ $1 == "commit" ]]; then
    echo Committing revision $LBL
    git commit -a -m "$LBL"
fi
mkdir -p $OUTD/$LBL
cp -v $BDIR/$SRC*.pdf $OUTD/$LBL
cp -v $BDIR/$SRC*.pdf .
if [ -L $OUTD/last ]; then
      rm $OUTD/last
fi
ln -s $LBL $OUTD/last



